Bootstrapping correlation functions in N=4 SYM

We describe a new approach to computing the chiral part of correlation functions of stress-tensor supermultiplets in N=4 SYM that relies on symmetries, analytic properties and the structure of the OPE only. We demonstrate that the correlation functions are given by a linear combination of chiral N=4 superconformal invariants accompanied by coefficient functions depending on the space-time coordinates only. We present the explicit construction of these invariants and show that the six-point correlation function is fixed in the Born approximation up to four constant coefficients by its symmetries. In addition, the known asymptotic structure of the correlation function in the light-like limit fixes unambiguously these coefficients up to an overall normalization. We demonstrate that the same approach can be applied to obtain a representation for the six-point NMHV amplitude that is free from any auxiliary gauge fixing parameters, does not involve spurious poles and manifests half of the dual superconformal symmetry.

==> anc/NMHV6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    204177,       5515]
NotebookOptionsPosition[    196094,       5272]
NotebookOutlinePosition[    196452,       5288]
CellTagsIndexPosition[    196409,       5285]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["6-point NMHV general rho_6^4 component", "Section",
 CellChangeTimes->{{3.581353128828351*^9, 3.581353159204982*^9}, {
   3.5816726520211363`*^9, 3.581672671285165*^9}, {3.581672830827454*^9, 
   3.581672834330905*^9}, 3.605246058068617*^9, {3.6052874881473417`*^9, 
   3.6052874900696154`*^9}, {3.605346045714508*^9, 3.6053460492218294`*^9}, 
   3.605418478288603*^9, {3.6411500617828674`*^9, 3.641150071623413*^9}}],

Cell[CellGroupData[{

Cell["The corrrelator", "Subsection",
 CellChangeTimes->{{3.6430834602846537`*^9, 3.6430834633691344`*^9}}],

Cell["We first define multi-indices as described around (4.2) ", "Text",
 CellChangeTimes->{{3.641150080596374*^9, 3.6411501007447486`*^9}, {
  3.641150143460134*^9, 3.641150155489128*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalI]tomulti", "[", "\[ScriptCapitalI]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"\[ScriptCapitalI]", "/", "4"}], "]"}], ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], "/", "2"}], 
      "]"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], ",", "2", 
       ",", "1"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multito\[ScriptCapitalI]", "[", 
    RowBox[{"i_", ",", "\[Alpha]_", ",", "a_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"i", "-", "1"}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "-", "1"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"a", "-", "1"}], ")"}], "+", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]tomulti", "[", "\[ScriptCapitalA]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"A", "/", "4"}], "]"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{"\[ScriptCapitalA]", ",", "4", ",", "1"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multito\[ScriptCapitalA]", "[", 
    RowBox[{"A_", ",", "ii_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"A", "-", "1"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"ii", "-", "1"}], ")"}], "+", "1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.581354814888483*^9, 3.581354818904317*^9}, {
  3.581354866141135*^9, 3.581355001851421*^9}, {3.5813550530103216`*^9, 
  3.581355056354251*^9}, {3.5813550871552143`*^9, 3.5813551844689517`*^9}, {
  3.5813552691731033`*^9, 3.581355269923162*^9}, {3.5813553027061157`*^9, 
  3.5813553560526657`*^9}, {3.5813558856366715`*^9, 3.581355910934904*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"z", ",", "ub", ",", "\[ScriptCapitalZ]"}], "]"}]], "Input",
 CellChangeTimes->{{3.581314663657333*^9, 3.5813146660324593`*^9}, {
  3.6054306106273203`*^9, 3.60543061091509*^9}}],

Cell["\[ScriptCapitalZ] is the caligraphic Z defined in (4.2)", "Text",
 CellChangeTimes->{{3.641150192727863*^9, 3.641150205395277*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalZ]", "[", 
   RowBox[{"\[ScriptCapitalI]_", ",", "\[ScriptCapitalA]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "ii", ",", "a", ",", "\[Alpha]", ",", "i"}], "}"}], 
    ",", 
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"\[ScriptCapitalA]", "/", "4"}], "]"}]}], ";", 
     RowBox[{"ii", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{"\[ScriptCapitalA]", ",", "4", ",", "1"}], "]"}]}], ";", 
     RowBox[{"i", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"\[ScriptCapitalI]", "/", "4"}], "]"}]}], ";", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], "/", "2"}],
        "]"}]}], ";", 
     RowBox[{"a", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], ",", "2", 
        ",", "1"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i", ",", "\[Alpha]", ",", "A"}], "]"}], 
      RowBox[{"ub", "[", 
       RowBox[{"i", ",", "a", ",", "ii"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.580814998019556*^9, 3.5808150370839753`*^9}, {
  3.5808151185411067`*^9, 3.580815127541548*^9}, {3.580815254700783*^9, 
  3.58081529004626*^9}, {3.5808153201727347`*^9, 3.5808154445694585`*^9}, {
  3.5808174910120163`*^9, 3.58081767830484*^9}, {3.5808182617451754`*^9, 
  3.5808182695268097`*^9}, {3.6051609915211296`*^9, 3.605160993885695*^9}, {
  3.6051610320549603`*^9, 3.6051610342984467`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.5816731470939293`*^9, 3.581673148906497*^9}}],

Cell["m is the object defined in (4.3)", "Text",
 CellChangeTimes->{{3.64115022542058*^9, 3.641150236475916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "\[ScriptCapitalI]1_", ",", "\[ScriptCapitalI]2_", ",", 
    "\[ScriptCapitalI]3_", ",", "\[ScriptCapitalI]4_", ",", 
    "\[ScriptCapitalI]5_", ",", "\[ScriptCapitalI]6_", ",", 
    "\[ScriptCapitalI]7_", ",", "\[ScriptCapitalI]8_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "matrix", "}"}], ",", 
    RowBox[{
     RowBox[{"matrix", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalZ]", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "24"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "\[ScriptCapitalI]1", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]2", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]3", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]4", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]5", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]6", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]7", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]8", "}"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "matrix", "]"}], "\[Equal]", 
        RowBox[{"Length", "[", 
         RowBox[{"Transpose", "[", "matrix", "]"}], "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
         "\[ScriptCapitalI]1", "+", "\[ScriptCapitalI]2", "+", 
          "\[ScriptCapitalI]3", "+", "\[ScriptCapitalI]4", "+", 
          "\[ScriptCapitalI]5", "+", "\[ScriptCapitalI]6", "+", 
          "\[ScriptCapitalI]7", "+", "\[ScriptCapitalI]8", " "}]], 
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
           "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4", ",", 
           "\[ScriptCapitalI]5", ",", "\[ScriptCapitalI]6", ",", 
           "\[ScriptCapitalI]7", ",", "\[ScriptCapitalI]8"}], "}"}], " ", 
         "]"}], 
        RowBox[{"Det", "[", "matrix", "]"}]}], ",", "0"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.580817692946186*^9, 3.5808177502458735`*^9}, {
   3.5808179090845656`*^9, 3.5808179132566547`*^9}, {3.58081943418435*^9, 
   3.5808194344968762`*^9}, {3.5813533567724934`*^9, 
   3.5813533573506484`*^9}, {3.581353390717268*^9, 3.5813533916704545`*^9}, {
   3.581354510258816*^9, 3.58135455233915*^9}, {3.581354590516942*^9, 
   3.5813546124243364`*^9}, 3.581356248369486*^9, {3.581356614442402*^9, 
   3.581356618755106*^9}, 3.581357002380195*^9, {3.581357160997608*^9, 
   3.5813571827643747`*^9}, {3.581357284847859*^9, 3.5813572898325024`*^9}, {
   3.5813585579355707`*^9, 3.5813586342364793`*^9}, 3.581358915747947*^9, 
   3.5813591241964054`*^9, {3.5814380653113227`*^9, 3.5814381696136723`*^9}, {
   3.581438359682816*^9, 3.5814383943252583`*^9}, {3.581673154141122*^9, 
   3.5816732007766733`*^9}, {3.581677961574273*^9, 3.581678046397843*^9}, {
   3.581678435763897*^9, 3.581678457651759*^9}, {3.581681333110779*^9, 
   3.581681362741366*^9}, 3.6052510175114255`*^9}],

Cell["\<\

Now we gauge fix the X\[CloseCurlyQuote]s (here called x\[CloseCurlyQuote]s) \
and u\[CloseCurlyQuote]s\
\>", "Text",
 CellChangeTimes->{{3.6053492116252284`*^9, 3.6053492264480524`*^9}, {
  3.6411502466666946`*^9, 3.641150269852087*^9}}],

Cell["\<\
The usual gauge choice, x_ 1 = 1, x_ 2 = infinity, x_ 3 = 0, x_ 4 = diagonal. \
Note the z here is X in (2.14) namely a 2*4 matrix of the form X=(1_2,x). We \
can define x=\[Infinity] equivalently and moresimply as X=(0_2,1_2)\
\>", "Text",
 CellChangeTimes->{{3.5808194092612524`*^9, 3.5808194153084555`*^9}, {
  3.5808194514977255`*^9, 3.580819455857295*^9}, {3.580821307376835*^9, 
  3.580821334846936*^9}, {3.5813145660360765`*^9, 3.581314599334689*^9}, {
  3.5813590019712296`*^9, 3.5813590120655417`*^9}, {3.6053492295401025`*^9, 
  3.6053492373452544`*^9}, {3.641150304712253*^9, 3.6411503227042036`*^9}, {
  3.64115037185786*^9, 3.6411504461622105`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"z", ",", "ub"}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"_", ",", "_", ",", "_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ub", "[", 
     RowBox[{"_", ",", "_", ",", "_"}], "]"}], "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"3", ",", "1", ",", "1"}], "]"}], "=", "1"}], " ", ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "1", ",", "3"}], "]"}], "=", " ", "x"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "2", ",", "4"}], "]"}], "=", "xb"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1", ",", "3"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "1", ",", "1"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "1", ",", "2"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2", ",", "3"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2", ",", "4"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "2", ",", "2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "1", ",", "1"}], "]"}], "=", "1"}], " ", ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "1", ",", "3"}], "]"}], "=", "y"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "2", ",", "4"}], "]"}], "=", "yb"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "2", ",", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5813590439890547`*^9, 3.581359047411109*^9}, 
   3.581410135989994*^9, {3.6051557617247887`*^9, 3.605155872881384*^9}, {
   3.605155905352869*^9, 3.605156003258054*^9}, {3.6051610522052984`*^9, 
   3.605161075352621*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "rr", "]"}]], "Input",
 CellChangeTimes->{{3.605430681374264*^9, 3.605430682888012*^9}}],

Cell["\<\
Using (4.3) and insertign into (2.11) we get an expression for the {\
\[ScriptCapitalI]1_,\[ScriptCapitalI]2_,\[ScriptCapitalI]3_,\[ScriptCapitalI]\
4_}  component of R_ijkl;\[Alpha]\[Beta]\[Gamma]\[Delta] as:\
\>", "Text",
 CellChangeTimes->{{3.6411505120129538`*^9, 3.641150530339133*^9}, {
  3.64115056832537*^9, 3.641150633454624*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rr", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]i_", ",", "\[Alpha]j_", ",", "\[Alpha]k_", ",", "\[Alpha]l_"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[ScriptCapitalI]1_", ",", "\[ScriptCapitalI]2_", ",", 
      "\[ScriptCapitalI]3_", ",", "\[ScriptCapitalI]4_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rr", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]i", ",", "\[Alpha]j", ",", "\[Alpha]k", ",", "\[Alpha]l"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
       "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "}"}]}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"i", ",", "\[Alpha]i", ",", "ai"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"j", ",", "\[Alpha]j", ",", "aj"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"k", ",", "\[Alpha]k", ",", "ak"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"l", ",", "\[Alpha]l", ",", "al"}], "]"}], ",", 
        "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
        "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "]"}], " ", 
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ub", "[", 
            RowBox[{"i", ",", "ai", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"j", ",", "aj", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"k", ",", "ak", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"l", ",", "al", ",", "I"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ai", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aj", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ak", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"al", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.582910003654516*^9, 3.5829100808114915`*^9}, {
   3.582910311060418*^9, 3.5829103266365166`*^9}, {3.58291036366955*^9, 
   3.5829103861550364`*^9}, {3.5829104389075603`*^9, 
   3.5829104968322153`*^9}, {3.582910575609441*^9, 3.5829107257142067`*^9}, {
   3.582912952523097*^9, 3.582912955240241*^9}, {3.603431956701724*^9, 
   3.603431957488078*^9}, 3.6034320377479153`*^9, {3.6051556639250517`*^9, 
   3.6051556855143433`*^9}, {3.6051612875230646`*^9, 
   3.6051613715726995`*^9}, {3.605161459583971*^9, 3.6051614597180448`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"xx", ",", "xxt", ",", "yy", ",", "yyt", ",", "br"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.583233510995921*^9, 3.5832335334718213`*^9}, {
  3.6053386342646255`*^9, 3.6053386575620623`*^9}}],

Cell["\<\
We then define objects needed for the coefficients eg \
br[{i_,j_,k_},{\[Alpha]_,\[Beta]_}] corresponds to (x_{ij}x_{jk})^{\[Alpha]\
\[Beta]} needed fot he coefficient function and xx[{i,j}] is simply x^2_{ij} \
(or equivalently X_i.X_j\
\>", "Text",
 CellChangeTimes->{{3.641150647173752*^9, 3.64115077089493*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "1", ",", "A"}], "]"}], 
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "2", ",", "B"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "2", ",", "A"}], "]"}], 
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "1", ",", "B"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xxt", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xxt", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}], "]"}], 
       RowBox[{"xx", "[", 
        RowBox[{"i", ",", "C", ",", "D"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.583221234891693*^9, 3.583221290816247*^9}, {
   3.583227196544734*^9, 3.5832272026388173`*^9}, {3.583227333146076*^9, 
   3.5832273717729836`*^9}, {3.5832331540421286`*^9, 3.583233170034737*^9}, 
   3.5832344539572372`*^9, 3.583234520306811*^9, {3.605426561861635*^9, 
   3.60542656206038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"xx", "[", 
         RowBox[{"i", ",", "A", ",", "B"}], "]"}], 
        RowBox[{"xxt", "[", 
         RowBox[{"j", ",", "A", ",", "B"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.605118719370633*^9, 3.605118726614416*^9}, {
   3.6051188643716145`*^9, 3.605118910920415*^9}, {3.6051189771042233`*^9, 
   3.605118977772679*^9}, {3.605158091364002*^9, 3.6051580988249288`*^9}, {
   3.605334305672388*^9, 3.6053343106827173`*^9}, 3.605426581125723*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"yy", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"yy", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "1", ",", "A"}], "]"}], 
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "2", ",", "B"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "2", ",", "A"}], "]"}], 
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "1", ",", "B"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yyt", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"yyt", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}], "]"}], 
       RowBox[{"yy", "[", 
        RowBox[{"i", ",", "C", ",", "D"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.583221234891693*^9, 3.583221290816247*^9}, {
   3.583227196544734*^9, 3.5832272026388173`*^9}, {3.583227333146076*^9, 
   3.5832273717729836`*^9}, {3.5832331540421286`*^9, 3.583233170034737*^9}, 
   3.5832344539572372`*^9, 3.583234520306811*^9, {3.6053334488122168`*^9, 
   3.6053334807923784`*^9}, {3.605426757637154*^9, 3.605426757858255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"yy", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"yy", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"yy", "[", 
         RowBox[{"i", ",", "A", ",", "B"}], "]"}], 
        RowBox[{"yyt", "[", 
         RowBox[{"j", ",", "A", ",", "B"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.605118719370633*^9, 3.605118726614416*^9}, {
  3.6051188643716145`*^9, 3.605118910920415*^9}, {3.6051189771042233`*^9, 
  3.605118977772679*^9}, {3.605158091364002*^9, 3.6051580988249288`*^9}, {
  3.6053334935908575`*^9, 3.605333502938044*^9}, {3.6053343417272663`*^9, 
  3.605334346348323*^9}, {3.605426762641452*^9, 3.605426762718636*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"br", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"br", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i", ",", "\[Alpha]", ",", "aa"}], "]"}], 
      RowBox[{"xxt", "[", 
       RowBox[{"j", ",", "aa", ",", "bb"}], "]"}], 
      RowBox[{"z", "[", 
       RowBox[{"k", ",", "\[Beta]", ",", "bb"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6051618940095296`*^9, 3.6051619595939293`*^9}, 
   3.605243017598646*^9, {3.60524590719174*^9, 3.6052459879642143`*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.605246096849277*^9, 3.6052461709343166`*^9}, {
  3.605246218243633*^9, 3.6052462263359885`*^9}}],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"xx", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"yy", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6052462749411745`*^9, 3.60524636381499*^9}, {
  3.6053335334842663`*^9, 3.605333536561288*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"permrule", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "j"}], "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"6", "!"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605119259554187*^9, 3.6051192838472795`*^9}, {
  3.6051193445484595`*^9, 3.6051193548983107`*^9}, {3.6051195174689093`*^9, 
  3.6051196321718383`*^9}, {3.6051197821691227`*^9, 3.605119812986523*^9}, {
  3.6051200614499884`*^9, 3.6051200619873447`*^9}, {3.605120715585994*^9, 
  3.605120715912198*^9}, {3.6051568066758623`*^9, 3.605156814456011*^9}}],

Cell["\<\
 Here  we define A_1 and A_2 as defined in (3.9) etc. Note that we have fixed \
{\[ScriptCapitalI]1_,\[ScriptCapitalI]2_,\[ScriptCapitalI]3_,\[ScriptCapitalI]\
4_} to {21,22,23,24} thus correspinding to the rho_6^4 component.\
\>", "Text",
 CellChangeTimes->{{3.641150782599702*^9, 3.6411508719050393`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa1", "=", "0"}], ";", 
  RowBox[{"aa2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "1", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"aa1", "=", 
     RowBox[{"aa1", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"aa2", "=", 
     RowBox[{"aa2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.605251629142284*^9, 3.605251653735563*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb2", "=", "0"}], ";", 
  RowBox[{"bb3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "3", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"bb2", "=", 
     RowBox[{"bb2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"bb3", "=", 
     RowBox[{"bb3", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}}],

Cell["The correlator (rho_6^4 component) is thus:", "Text",
 CellChangeTimes->{{3.6411508878326206`*^9, 3.64115090403237*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"correlator", "=", 
   RowBox[{
    RowBox[{"aa2", "-", 
     RowBox[{"2", "aa1"}], "-", 
     RowBox[{"8", "bb2"}]}], "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605288183726833*^9, 3.6052881847054763`*^9}, {
   3.6053334008294444`*^9, 3.605333405171317*^9}, 3.605431346703246*^9, 
   3.641269772497652*^9, 3.643083442480565*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Further invariants + Check Identities", "Subsection",
 CellChangeTimes->{
  3.605418482680431*^9, {3.6063027598615165`*^9, 3.6063027681600065`*^9}, {
   3.6063032798325853`*^9, 3.606303291743472*^9}}],

Cell["\<\
Here we define the other independent funttions and check SUSY identitiies etc.\
\>", "Text",
 CellChangeTimes->{{3.6411512757322936`*^9, 3.6411512994390497`*^9}, {
  3.641269823051592*^9, 3.6412698289687195`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"permrule", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "j"}], "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"6", "!"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605119259554187*^9, 3.6051192838472795`*^9}, {
  3.6051193445484595`*^9, 3.6051193548983107`*^9}, {3.6051195174689093`*^9, 
  3.6051196321718383`*^9}, {3.6051197821691227`*^9, 3.605119812986523*^9}, {
  3.6051200614499884`*^9, 3.6051200619873447`*^9}, {3.605120715585994*^9, 
  3.605120715912198*^9}, {3.6051568066758623`*^9, 3.605156814456011*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb1", "=", "0"}], ";", 
  RowBox[{"bb4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "3", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"bb1", "=", 
     RowBox[{"bb1", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"bb4", "=", 
     RowBox[{"bb4", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063029932028713`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb5", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "4", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"bb5", "=", 
     RowBox[{"bb5", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, 3.606307457631405*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc1", "=", "0"}], ";", 
  RowBox[{"cc1p", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "6", ",", "5"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"cc1", "=", 
     RowBox[{"cc1", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"cc1p", "=", 
     RowBox[{"cc1p", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, {3.606303369672014*^9, 
   3.606303443241683*^9}, {3.60630361841957*^9, 3.6063036238841853`*^9}, {
   3.606312762275199*^9, 3.6063127664239435`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2", ",", "5"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"cc2", "=", 
     RowBox[{"cc2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, {3.606303369672014*^9, 
   3.606303491234436*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "6", ",", "5"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"cc3", "=", 
     RowBox[{"cc3", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, {3.606303369672014*^9, 
   3.606303540522038*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", "cc1p", "]"}]], "Input",
 CellChangeTimes->{{3.6063076103244147`*^9, 3.6063076139688253`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.606316550599671*^9, 3.6412789022348623`*^9, 
  3.6430587444703255`*^9, 3.6430901295845537`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb1", "+", 
   RowBox[{"2", "bb3"}], "+", "aa2"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.606316659620792*^9, 3.6063166892554083`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.606316684123011*^9, 3.6063166931769943`*^9}, 
   3.641278906007346*^9, 3.6430587506352096`*^9, 3.643090130957505*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb4", "+", "bb2", "+", "bb3", "+", "aa1"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.6063167034017663`*^9, 3.606316721232565*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6063167250610976`*^9, 3.641278908384923*^9, 
  3.6430587529949446`*^9, 3.643090131833033*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb5", "+", 
   RowBox[{"2", "bb4"}], "+", "bb1"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.606316730844921*^9, 3.6063167416590757`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6063167444819336`*^9, 3.641278910832546*^9, 
  3.6430587553717537`*^9, 3.6430901326786127`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb4", "-", "cc1", "+", "cc3"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6063167816094956`*^9, 3.6063167922205153`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.606316797552039*^9, 3.641278912455635*^9, 
  3.6430587569304953`*^9, 3.6430901333087673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb2", "-", "bb3", "-", "cc2", "+", "cc3"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.6063168062788115`*^9, 3.6063168176333237`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.606316821652001*^9, 3.641278916164093*^9, 
  3.6430587604688683`*^9, 3.6430901345088463`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb1", "-", 
   RowBox[{"2", "cc3"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.606316824174662*^9, 3.606316845763933*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6063168415261407`*^9, 3.6063168476751995`*^9}, 
   3.641278917760152*^9, 3.6430587619555197`*^9, 3.643090135056967*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing the coefficient using the lightlike OPE limit", "Subsection",
 CellChangeTimes->{{3.6430498774922667`*^9, 3.6430498898662796`*^9}}],

Cell["\<\
Here we take equation (3.16) from the paper. In fact, becuase of the fixed \
coordinates we are using we consider the lightlike limit x34^2,y34^2->0. \
Recall we have x3=0,y3=0 and x4=diag(x,xb) y4=diag(y,y4) thus this limit \
becomes simply xb,yb->0.\
\>", "Text",
 CellChangeTimes->{{3.643087121431696*^9, 3.643087353885796*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a1", " ", "aa1"}], "+", 
      RowBox[{"a2", " ", "aa2"}], " ", "+", 
      RowBox[{"b2", " ", "bb2"}], "+", 
      RowBox[{"b3", " ", "bb3"}]}], "/.", 
     RowBox[{"xb", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"yb", "\[Rule]", "0"}]}], "//", "Expand"}], ";"}]], "Input",
 CellChangeTimes->{{3.607767502737457*^9, 3.6077675323330355`*^9}, {
   3.6077675946232557`*^9, 3.607767595370737*^9}, 3.607767882439644*^9, 
   3.6430503963609524`*^9, {3.643087063426659*^9, 3.643087109074904*^9}}],

Cell["\<\
Nowe we simply pick some piece of the answer  (we could also use random \
integers we just need enough information to fix the coefficients) and set \
them to zero. \
\>", "Text",
 CellChangeTimes->{{3.6430873637015667`*^9, 3.6430874149971857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "3"], " ", "y", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "1", ",", "2"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "2", ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"y", "[", 
         RowBox[{"5", ",", "1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"5", ",", "2", ",", "1"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "2", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", "y", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "1", ",", "2"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "2", ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"y", "[", 
         RowBox[{"5", ",", "1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "1", ",", "2"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"5", ",", "1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"5", ",", "2", ",", "1"}], "]"}]}]}], "}"}]}], ")"}], "/.", 
   RowBox[{
    RowBox[{"x", "[", "__", "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{
   RowBox[{"y", "[", "__", "]"}], "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.6430832344807463`*^9, 3.643083235880054*^9}, {
  3.6430832666650743`*^9, 3.6430832913736553`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "a1"}], "-", 
    RowBox[{"8", " ", "a2"}]}], ",", 
   RowBox[{
    RowBox[{"4", " ", "a1"}], "+", 
    RowBox[{"8", " ", "a2"}], "-", 
    RowBox[{"2", " ", "b3"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "a1"}], "+", 
    RowBox[{"24", " ", "a2"}], "+", 
    RowBox[{"4", " ", "b2"}], "-", 
    RowBox[{"8", " ", "b3"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6430587762865057`*^9, 3.643083331513921*^9, 
  3.643090138915864*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"%", "\[Equal]", "0"}], "]"}], "//", "Flatten"}]], "Input",
 CellChangeTimes->{{3.643050417377327*^9, 3.6430504251410003`*^9}, {
  3.643087443270837*^9, 3.643087447823715*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", 
    FractionBox["b2", "4"]}], ",", 
   RowBox[{"a2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["b2", "8"]}]}], ",", 
   RowBox[{"b3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6430813007843857`*^9, 3.6430833515127325`*^9, 
  3.6430901413498707`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a1", " ", "aa1"}], "+", 
      RowBox[{"a2", " ", "aa2"}], " ", "+", 
      RowBox[{"b2", " ", "bb2"}], "+", 
      RowBox[{"b3", " ", "bb3"}]}], "/.", 
     RowBox[{"xb", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"yb", "\[Rule]", "0"}]}], "/.", "%"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.607767802619842*^9, 3.607767805822959*^9}, {
  3.607767871044106*^9, 3.6077678734176755`*^9}, {3.6077680277337623`*^9, 
  3.607768028896531*^9}, {3.6430833948848977`*^9, 3.643083400960376*^9}, {
  3.643087436424205*^9, 3.643087438791975*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6077678195580454`*^9, {3.6077680232047653`*^9, 3.6077680409645157`*^9}, 
   3.643083419716564*^9, 3.643090144572126*^9}]
}, Open  ]],

Cell["\<\
We thus derive the known expression as the only linear combiantion of A1, A2, \
B1, B2 which have the correct factorisation property\
\>", "Text",
 CellChangeTimes->{{3.607767822935283*^9, 3.607767830610357*^9}, {
   3.607768039653648*^9, 3.607768064343981*^9}, 3.643083414804125*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
6-point NMHV general (rho_5)^2_{\[Alpha]\[Beta]}(rho_6)^2_{\[Gamma]\[Delta]} \
component (with \[Alpha]=\[Beta]=\[Gamma]=\[Delta] other components need to \
be done separately)\
\>", "Section",
 CellChangeTimes->{{3.581353128828351*^9, 3.581353159204982*^9}, {
   3.5816726520211363`*^9, 3.581672671285165*^9}, {3.581672830827454*^9, 
   3.581672834330905*^9}, 3.605246058068617*^9, {3.6052874881473417`*^9, 
   3.6052874900696154`*^9}, {3.605346045714508*^9, 3.6053460492218294`*^9}, 
   3.605418478288603*^9, {3.6411500617828674`*^9, 3.641150071623413*^9}, {
   3.6412794341902475`*^9, 3.641279479878544*^9}, {3.6412795103117375`*^9, 
   3.641279531283634*^9}}],

Cell["We first define multi-indices as described around (4.2) ", "Text",
 CellChangeTimes->{{3.641150080596374*^9, 3.6411501007447486`*^9}, {
  3.641150143460134*^9, 3.641150155489128*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalI]tomulti", "[", "\[ScriptCapitalI]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"\[ScriptCapitalI]", "/", "4"}], "]"}], ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], "/", "2"}], 
      "]"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], ",", "2", 
       ",", "1"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multito\[ScriptCapitalI]", "[", 
    RowBox[{"i_", ",", "\[Alpha]_", ",", "a_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"i", "-", "1"}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "-", "1"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"a", "-", "1"}], ")"}], "+", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]tomulti", "[", "\[ScriptCapitalA]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"A", "/", "4"}], "]"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{"\[ScriptCapitalA]", ",", "4", ",", "1"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multito\[ScriptCapitalA]", "[", 
    RowBox[{"A_", ",", "ii_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"A", "-", "1"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"ii", "-", "1"}], ")"}], "+", "1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.581354814888483*^9, 3.581354818904317*^9}, {
  3.581354866141135*^9, 3.581355001851421*^9}, {3.5813550530103216`*^9, 
  3.581355056354251*^9}, {3.5813550871552143`*^9, 3.5813551844689517`*^9}, {
  3.5813552691731033`*^9, 3.581355269923162*^9}, {3.5813553027061157`*^9, 
  3.5813553560526657`*^9}, {3.5813558856366715`*^9, 3.581355910934904*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"z", ",", "ub", ",", "\[ScriptCapitalZ]"}], "]"}]], "Input",
 CellChangeTimes->{{3.581314663657333*^9, 3.5813146660324593`*^9}, {
  3.6054306106273203`*^9, 3.60543061091509*^9}}],

Cell["\[ScriptCapitalZ] is the caligraphic Z defined in (4.2)", "Text",
 CellChangeTimes->{{3.641150192727863*^9, 3.641150205395277*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalZ]", "[", 
   RowBox[{"\[ScriptCapitalI]_", ",", "\[ScriptCapitalA]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "ii", ",", "a", ",", "\[Alpha]", ",", "i"}], "}"}], 
    ",", 
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"\[ScriptCapitalA]", "/", "4"}], "]"}]}], ";", 
     RowBox[{"ii", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{"\[ScriptCapitalA]", ",", "4", ",", "1"}], "]"}]}], ";", 
     RowBox[{"i", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"\[ScriptCapitalI]", "/", "4"}], "]"}]}], ";", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], "/", "2"}],
        "]"}]}], ";", 
     RowBox[{"a", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], ",", "2", 
        ",", "1"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i", ",", "\[Alpha]", ",", "A"}], "]"}], 
      RowBox[{"ub", "[", 
       RowBox[{"i", ",", "a", ",", "ii"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.580814998019556*^9, 3.5808150370839753`*^9}, {
  3.5808151185411067`*^9, 3.580815127541548*^9}, {3.580815254700783*^9, 
  3.58081529004626*^9}, {3.5808153201727347`*^9, 3.5808154445694585`*^9}, {
  3.5808174910120163`*^9, 3.58081767830484*^9}, {3.5808182617451754`*^9, 
  3.5808182695268097`*^9}, {3.6051609915211296`*^9, 3.605160993885695*^9}, {
  3.6051610320549603`*^9, 3.6051610342984467`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.5816731470939293`*^9, 3.581673148906497*^9}}],

Cell["m is the object defined in (4.3)", "Text",
 CellChangeTimes->{{3.64115022542058*^9, 3.641150236475916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "\[ScriptCapitalI]1_", ",", "\[ScriptCapitalI]2_", ",", 
    "\[ScriptCapitalI]3_", ",", "\[ScriptCapitalI]4_", ",", 
    "\[ScriptCapitalI]5_", ",", "\[ScriptCapitalI]6_", ",", 
    "\[ScriptCapitalI]7_", ",", "\[ScriptCapitalI]8_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "matrix", "}"}], ",", 
    RowBox[{
     RowBox[{"matrix", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalZ]", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "24"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "\[ScriptCapitalI]1", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]2", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]3", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]4", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]5", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]6", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]7", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]8", "}"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "matrix", "]"}], "\[Equal]", 
        RowBox[{"Length", "[", 
         RowBox[{"Transpose", "[", "matrix", "]"}], "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
         "\[ScriptCapitalI]1", "+", "\[ScriptCapitalI]2", "+", 
          "\[ScriptCapitalI]3", "+", "\[ScriptCapitalI]4", "+", 
          "\[ScriptCapitalI]5", "+", "\[ScriptCapitalI]6", "+", 
          "\[ScriptCapitalI]7", "+", "\[ScriptCapitalI]8", " "}]], 
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
           "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4", ",", 
           "\[ScriptCapitalI]5", ",", "\[ScriptCapitalI]6", ",", 
           "\[ScriptCapitalI]7", ",", "\[ScriptCapitalI]8"}], "}"}], " ", 
         "]"}], 
        RowBox[{"Det", "[", "matrix", "]"}]}], ",", "0"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.580817692946186*^9, 3.5808177502458735`*^9}, {
   3.5808179090845656`*^9, 3.5808179132566547`*^9}, {3.58081943418435*^9, 
   3.5808194344968762`*^9}, {3.5813533567724934`*^9, 
   3.5813533573506484`*^9}, {3.581353390717268*^9, 3.5813533916704545`*^9}, {
   3.581354510258816*^9, 3.58135455233915*^9}, {3.581354590516942*^9, 
   3.5813546124243364`*^9}, 3.581356248369486*^9, {3.581356614442402*^9, 
   3.581356618755106*^9}, 3.581357002380195*^9, {3.581357160997608*^9, 
   3.5813571827643747`*^9}, {3.581357284847859*^9, 3.5813572898325024`*^9}, {
   3.5813585579355707`*^9, 3.5813586342364793`*^9}, 3.581358915747947*^9, 
   3.5813591241964054`*^9, {3.5814380653113227`*^9, 3.5814381696136723`*^9}, {
   3.581438359682816*^9, 3.5814383943252583`*^9}, {3.581673154141122*^9, 
   3.5816732007766733`*^9}, {3.581677961574273*^9, 3.581678046397843*^9}, {
   3.581678435763897*^9, 3.581678457651759*^9}, {3.581681333110779*^9, 
   3.581681362741366*^9}, 3.6052510175114255`*^9}],

Cell["\<\

Now we gauge fix the X\[CloseCurlyQuote]s (here called x\[CloseCurlyQuote]s) \
and u\[CloseCurlyQuote]s\
\>", "Text",
 CellChangeTimes->{{3.6053492116252284`*^9, 3.6053492264480524`*^9}, {
  3.6411502466666946`*^9, 3.641150269852087*^9}}],

Cell["\<\
The usual gauge choice, x_ 1 = 1, x_ 2 = infinity, x_ 3 = 0, x_ 4 = diagonal. \
Note the z here is X in (2.14) namely a 2*4 matrix of the form X=(1_2,x). We \
can define x=\[Infinity] equivalently and moresimply as X=(0_2,1_2)\
\>", "Text",
 CellChangeTimes->{{3.5808194092612524`*^9, 3.5808194153084555`*^9}, {
  3.5808194514977255`*^9, 3.580819455857295*^9}, {3.580821307376835*^9, 
  3.580821334846936*^9}, {3.5813145660360765`*^9, 3.581314599334689*^9}, {
  3.5813590019712296`*^9, 3.5813590120655417`*^9}, {3.6053492295401025`*^9, 
  3.6053492373452544`*^9}, {3.641150304712253*^9, 3.6411503227042036`*^9}, {
  3.64115037185786*^9, 3.6411504461622105`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"z", ",", "ub"}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"_", ",", "_", ",", "_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ub", "[", 
     RowBox[{"_", ",", "_", ",", "_"}], "]"}], "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"3", ",", "1", ",", "1"}], "]"}], "=", "1"}], " ", ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "1", ",", "3"}], "]"}], "=", " ", "x"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "2", ",", "4"}], "]"}], "=", "xb"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1", ",", "3"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "1", ",", "1"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "1", ",", "2"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2", ",", "3"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2", ",", "4"}], "]"}], "=", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "2", ",", "2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "1", ",", "1"}], "]"}], "=", "1"}], " ", ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "1", ",", "3"}], "]"}], "=", "y"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "2", ",", "4"}], "]"}], "=", "yb"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "2", ",", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5813590439890547`*^9, 3.581359047411109*^9}, 
   3.581410135989994*^9, {3.6051557617247887`*^9, 3.605155872881384*^9}, {
   3.605155905352869*^9, 3.605156003258054*^9}, {3.6051610522052984`*^9, 
   3.605161075352621*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "rr", "]"}]], "Input",
 CellChangeTimes->{{3.605430681374264*^9, 3.605430682888012*^9}}],

Cell["\<\
Using (4.3) and insertign into (2.11) we get an expression for the {\
\[ScriptCapitalI]1_,\[ScriptCapitalI]2_,\[ScriptCapitalI]3_,\[ScriptCapitalI]\
4_}  component of R_ijkl;\[Alpha]\[Beta]\[Gamma]\[Delta] as:\
\>", "Text",
 CellChangeTimes->{{3.6411505120129538`*^9, 3.641150530339133*^9}, {
  3.64115056832537*^9, 3.641150633454624*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rr", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]i_", ",", "\[Alpha]j_", ",", "\[Alpha]k_", ",", "\[Alpha]l_"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[ScriptCapitalI]1_", ",", "\[ScriptCapitalI]2_", ",", 
      "\[ScriptCapitalI]3_", ",", "\[ScriptCapitalI]4_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rr", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]i", ",", "\[Alpha]j", ",", "\[Alpha]k", ",", "\[Alpha]l"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
       "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "}"}]}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"i", ",", "\[Alpha]i", ",", "ai"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"j", ",", "\[Alpha]j", ",", "aj"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"k", ",", "\[Alpha]k", ",", "ak"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"l", ",", "\[Alpha]l", ",", "al"}], "]"}], ",", 
        "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
        "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "]"}], " ", 
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ub", "[", 
            RowBox[{"i", ",", "ai", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"j", ",", "aj", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"k", ",", "ak", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"l", ",", "al", ",", "I"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ai", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aj", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ak", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"al", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.582910003654516*^9, 3.5829100808114915`*^9}, {
   3.582910311060418*^9, 3.5829103266365166`*^9}, {3.58291036366955*^9, 
   3.5829103861550364`*^9}, {3.5829104389075603`*^9, 
   3.5829104968322153`*^9}, {3.582910575609441*^9, 3.5829107257142067`*^9}, {
   3.582912952523097*^9, 3.582912955240241*^9}, {3.603431956701724*^9, 
   3.603431957488078*^9}, 3.6034320377479153`*^9, {3.6051556639250517`*^9, 
   3.6051556855143433`*^9}, {3.6051612875230646`*^9, 
   3.6051613715726995`*^9}, {3.605161459583971*^9, 3.6051614597180448`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"xx", ",", "xxt", ",", "yy", ",", "yyt", ",", "br"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.583233510995921*^9, 3.5832335334718213`*^9}, {
  3.6053386342646255`*^9, 3.6053386575620623`*^9}}],

Cell["\<\
We then define objects needed for the coefficients eg \
br[{i_,j_,k_},{\[Alpha]_,\[Beta]_}] corresponds to (x_{ij}x_{jk})^{\[Alpha]\
\[Beta]} needed fot he coefficient function and xx[{i,j}] is simply x^2_{ij} \
(or equivalently X_i.X_j\
\>", "Text",
 CellChangeTimes->{{3.641150647173752*^9, 3.64115077089493*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "1", ",", "A"}], "]"}], 
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "2", ",", "B"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "2", ",", "A"}], "]"}], 
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "1", ",", "B"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xxt", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xxt", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}], "]"}], 
       RowBox[{"xx", "[", 
        RowBox[{"i", ",", "C", ",", "D"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.583221234891693*^9, 3.583221290816247*^9}, {
   3.583227196544734*^9, 3.5832272026388173`*^9}, {3.583227333146076*^9, 
   3.5832273717729836`*^9}, {3.5832331540421286`*^9, 3.583233170034737*^9}, 
   3.5832344539572372`*^9, 3.583234520306811*^9, {3.605426561861635*^9, 
   3.60542656206038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"xx", "[", 
         RowBox[{"i", ",", "A", ",", "B"}], "]"}], 
        RowBox[{"xxt", "[", 
         RowBox[{"j", ",", "A", ",", "B"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.605118719370633*^9, 3.605118726614416*^9}, {
   3.6051188643716145`*^9, 3.605118910920415*^9}, {3.6051189771042233`*^9, 
   3.605118977772679*^9}, {3.605158091364002*^9, 3.6051580988249288`*^9}, {
   3.605334305672388*^9, 3.6053343106827173`*^9}, 3.605426581125723*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"yy", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"yy", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "1", ",", "A"}], "]"}], 
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "2", ",", "B"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "2", ",", "A"}], "]"}], 
     RowBox[{"ub", "[", 
      RowBox[{"i", ",", "1", ",", "B"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yyt", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"yyt", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}], "]"}], 
       RowBox[{"yy", "[", 
        RowBox[{"i", ",", "C", ",", "D"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.583221234891693*^9, 3.583221290816247*^9}, {
   3.583227196544734*^9, 3.5832272026388173`*^9}, {3.583227333146076*^9, 
   3.5832273717729836`*^9}, {3.5832331540421286`*^9, 3.583233170034737*^9}, 
   3.5832344539572372`*^9, 3.583234520306811*^9, {3.6053334488122168`*^9, 
   3.6053334807923784`*^9}, {3.605426757637154*^9, 3.605426757858255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"yy", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"yy", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"yy", "[", 
         RowBox[{"i", ",", "A", ",", "B"}], "]"}], 
        RowBox[{"yyt", "[", 
         RowBox[{"j", ",", "A", ",", "B"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.605118719370633*^9, 3.605118726614416*^9}, {
  3.6051188643716145`*^9, 3.605118910920415*^9}, {3.6051189771042233`*^9, 
  3.605118977772679*^9}, {3.605158091364002*^9, 3.6051580988249288`*^9}, {
  3.6053334935908575`*^9, 3.605333502938044*^9}, {3.6053343417272663`*^9, 
  3.605334346348323*^9}, {3.605426762641452*^9, 3.605426762718636*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"br", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"br", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i", ",", "\[Alpha]", ",", "aa"}], "]"}], 
      RowBox[{"xxt", "[", 
       RowBox[{"j", ",", "aa", ",", "bb"}], "]"}], 
      RowBox[{"z", "[", 
       RowBox[{"k", ",", "\[Beta]", ",", "bb"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6051618940095296`*^9, 3.6051619595939293`*^9}, 
   3.605243017598646*^9, {3.60524590719174*^9, 3.6052459879642143`*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.605246096849277*^9, 3.6052461709343166`*^9}, {
  3.605246218243633*^9, 3.6052462263359885`*^9}}],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"xx", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"yy", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6052462749411745`*^9, 3.60524636381499*^9}, {
  3.6053335334842663`*^9, 3.605333536561288*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"permrule", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "j"}], "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"6", "!"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605119259554187*^9, 3.6051192838472795`*^9}, {
  3.6051193445484595`*^9, 3.6051193548983107`*^9}, {3.6051195174689093`*^9, 
  3.6051196321718383`*^9}, {3.6051197821691227`*^9, 3.605119812986523*^9}, {
  3.6051200614499884`*^9, 3.6051200619873447`*^9}, {3.605120715585994*^9, 
  3.605120715912198*^9}, {3.6051568066758623`*^9, 3.605156814456011*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"multito\[ScriptCapitalI]", "[", 
  RowBox[{"5", ",", "1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multito\[ScriptCapitalI]", "[", 
  RowBox[{"5", ",", "1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multito\[ScriptCapitalI]", "[", 
  RowBox[{"6", ",", "1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"multito\[ScriptCapitalI]", "[", 
  RowBox[{"6", ",", "1", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6412795583135552`*^9, 3.641279578479931*^9}}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{{3.641279565849555*^9, 3.6412795787911344`*^9}, 
   3.641313465365615*^9}],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{{3.641279565849555*^9, 3.6412795787911344`*^9}, 
   3.641313465376623*^9}],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{{3.641279565849555*^9, 3.6412795787911344`*^9}, 
   3.641313465380625*^9}],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{{3.641279565849555*^9, 3.6412795787911344`*^9}, 
   3.6413134653846264`*^9}]
}, Open  ]],

Cell["\<\
 Here  we define A_1 and A_2 as defined in (3.9) etc. Note that we have fixed \
{\[ScriptCapitalI]1_,\[ScriptCapitalI]2_,\[ScriptCapitalI]3_,\[ScriptCapitalI]\
4_} to {17,18,21,22} thus correspinding to the (rho_5)^2(rho_6)^2 component \
we want\
\>", "Text",
 CellChangeTimes->{{3.641150782599702*^9, 3.6411508719050393`*^9}, {
  3.641279593493887*^9, 3.6412796254070463`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa1", "=", "0"}], ";", 
  RowBox[{"aa2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "18", ",", "21", ",", "22"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "1", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"aa1", "=", 
     RowBox[{"aa1", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"aa2", "=", 
     RowBox[{"aa2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.605251629142284*^9, 3.605251653735563*^9}, 
   3.641279650132442*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb2", "=", "0"}], ";", 
  RowBox[{"bb3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "18", ",", "21", ",", "22"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "3", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"bb2", "=", 
     RowBox[{"bb2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"bb3", "=", 
     RowBox[{"bb3", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, 3.6412796515914087`*^9}],

Cell["The correlator (rho_6^4 component) is thus:", "Text",
 CellChangeTimes->{{3.6411508878326206`*^9, 3.64115090403237*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"correlator", "=", 
  RowBox[{
   RowBox[{"aa2", "-", 
    RowBox[{"2", "aa1"}], "-", 
    RowBox[{"8", "bb2"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.605288183726833*^9, 3.6052881847054763`*^9}, {
   3.6053334008294444`*^9, 3.605333405171317*^9}, 3.605431346703246*^9, 
   3.641269772497652*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"960", " ", 
           SuperscriptBox["xb", "2"], " ", "y", " ", "yb", " ", 
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "1", ",", "2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"5", ",", "2", ",", "1"}], "]"}], "3"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], "-", 
          RowBox[{"960", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", "y", " ", "yb", " ", 
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "1", ",", "2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"5", ",", "2", ",", "1"}], "]"}], "3"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], "-", 
          RowBox[{"960", " ", 
           SuperscriptBox["xb", "3"], " ", "y", " ", "yb", " ", 
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "1", ",", "2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"5", ",", "2", ",", "1"}], "]"}], "3"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], "+", 
          TemplateBox[{"18617"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
             GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
          RowBox[{"960", " ", 
           SuperscriptBox["xb", "2"], " ", "y", " ", "yb", " ", 
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "1"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"5", ",", "1", ",", "1"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"6", ",", "1", ",", "1"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"6", ",", "2", ",", "2"}], "]"}]}], "+", 
          RowBox[{"960", " ", "x", " ", 
           SuperscriptBox["xb", "2"], " ", "y", " ", "yb", " ", 
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "1"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"5", ",", "1", ",", "1"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"6", ",", "1", ",", "1"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"6", ",", "2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"960", " ", 
           SuperscriptBox["xb", "3"], " ", "y", " ", "yb", " ", 
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "1"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"6", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"5", ",", "1", ",", "1"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"6", ",", "1", ",", "1"}], "]"}], " ", 
           RowBox[{"y", "[", 
            RowBox[{"6", ",", "2", ",", "2"}], "]"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 46, 23863711688690925746, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 46, 23863711688690925746, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 46, 23863711688690925746, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[46]]], "Output",
 CellChangeTimes->{3.6412730056656523`*^9, 3.6413173401360397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Further invariants + Check Identities", "Subsubsection",
 CellChangeTimes->{
  3.605418482680431*^9, {3.6063027598615165`*^9, 3.6063027681600065`*^9}, {
   3.6063032798325853`*^9, 3.606303291743472*^9}}],

Cell["\<\
Here we define the other independent funttions and check SUSY identitiies etc.\
\>", "Text",
 CellChangeTimes->{{3.6411512757322936`*^9, 3.6411512994390497`*^9}, {
  3.641269823051592*^9, 3.6412698289687195`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"permrule", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "j"}], "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"6", "!"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605119259554187*^9, 3.6051192838472795`*^9}, {
  3.6051193445484595`*^9, 3.6051193548983107`*^9}, {3.6051195174689093`*^9, 
  3.6051196321718383`*^9}, {3.6051197821691227`*^9, 3.605119812986523*^9}, {
  3.6051200614499884`*^9, 3.6051200619873447`*^9}, {3.605120715585994*^9, 
  3.605120715912198*^9}, {3.6051568066758623`*^9, 3.605156814456011*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb1", "=", "0"}], ";", 
  RowBox[{"bb4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "18", ",", "21", ",", "22"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "3", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"bb1", "=", 
     RowBox[{"bb1", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"bb4", "=", 
     RowBox[{"bb4", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063029932028713`*^9}, 3.6412796529543133`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb5", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "18", ",", "21", ",", "22"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "4", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"bb5", "=", 
     RowBox[{"bb5", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, 3.606307457631405*^9, 
   3.6412796535737247`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc1", "=", "0"}], ";", 
  RowBox[{"cc1p", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "18", ",", "21", ",", "22"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "6", ",", "5"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"cc1", "=", 
     RowBox[{"cc1", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"cc1p", "=", 
     RowBox[{"cc1p", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, {3.606303369672014*^9, 
   3.606303443241683*^9}, {3.60630361841957*^9, 3.6063036238841853`*^9}, {
   3.606312762275199*^9, 3.6063127664239435`*^9}, 3.641279654218152*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "18", ",", "21", ",", "22"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2", ",", "5"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"cc2", "=", 
     RowBox[{"cc2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, {3.606303369672014*^9, 
   3.606303491234436*^9}, 3.6412796549526386`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"17", ",", "18", ",", "21", ",", "22"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "6", ",", "5"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"cc3", "=", 
     RowBox[{"cc3", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}, {3.606302885664728*^9, 3.6063028857497845`*^9}, {
   3.606302938652782*^9, 3.6063030536708736`*^9}, {3.606303369672014*^9, 
   3.606303540522038*^9}, 3.6412796556190834`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", "cc1p", "]"}]], "Input",
 CellChangeTimes->{{3.6063076103244147`*^9, 3.6063076139688253`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.606316550599671*^9, 3.6412789022348623`*^9, 
  3.641325552016209*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb1", "+", 
   RowBox[{"2", "bb3"}], "+", "aa2"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.606316659620792*^9, 3.6063166892554083`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.606316684123011*^9, 3.6063166931769943`*^9}, 
   3.641278906007346*^9, 3.6413255583994427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb4", "+", "bb2", "+", "bb3", "+", "aa1"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.6063167034017663`*^9, 3.606316721232565*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6063167250610976`*^9, 3.641278908384923*^9, 
  3.6413255621259136`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb5", "+", 
   RowBox[{"2", "bb4"}], "+", "bb1"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.606316730844921*^9, 3.6063167416590757`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6063167444819336`*^9, 3.641278910832546*^9, 
  3.64132556626366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb4", "-", "cc1", "+", "cc3"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6063167816094956`*^9, 3.6063167922205153`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.606316797552039*^9, 3.641278912455635*^9, 
  3.641325568829361*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb2", "-", "bb3", "-", "cc2", "+", "cc3"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.6063168062788115`*^9, 3.6063168176333237`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.606316821652001*^9, 3.641278916164093*^9, 
  3.641325574184913*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bb1", "-", 
   RowBox[{"2", "cc3"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.606316824174662*^9, 3.606316845763933*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6063168415261407`*^9, 3.6063168476751995`*^9}, 
   3.641278917760152*^9, 3.6413255768326745`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
6-point NMHV (6-point lightlike limit) Here we instead choose special choice \
of X\[CloseCurlyQuote]s which correspond t the lightlike limit in order to \
compare with the amplitude as descrined in (4.16)\
\>", "Section",
 CellChangeTimes->{{3.581353128828351*^9, 3.581353159204982*^9}, {
   3.5816726520211363`*^9, 3.581672671285165*^9}, {3.581672830827454*^9, 
   3.581672834330905*^9}, 3.605246058068617*^9, {3.605251088201222*^9, 
   3.6052510930474367`*^9}, {3.6052580181603975`*^9, 3.605258019465249*^9}, {
   3.641151372811792*^9, 3.6411514377189016`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalI]tomulti", "[", "\[ScriptCapitalI]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"\[ScriptCapitalI]", "/", "4"}], "]"}], ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], "/", "2"}], 
      "]"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], ",", "2", 
       ",", "1"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multito\[ScriptCapitalI]", "[", 
    RowBox[{"i_", ",", "\[Alpha]_", ",", "a_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"i", "-", "1"}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "-", "1"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"a", "-", "1"}], ")"}], "+", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]tomulti", "[", "\[ScriptCapitalA]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"A", "/", "4"}], "]"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{"\[ScriptCapitalA]", ",", "4", ",", "1"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multito\[ScriptCapitalA]", "[", 
    RowBox[{"A_", ",", "ii_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"A", "-", "1"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"ii", "-", "1"}], ")"}], "+", "1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.581354814888483*^9, 3.581354818904317*^9}, {
  3.581354866141135*^9, 3.581355001851421*^9}, {3.5813550530103216`*^9, 
  3.581355056354251*^9}, {3.5813550871552143`*^9, 3.5813551844689517`*^9}, {
  3.5813552691731033`*^9, 3.581355269923162*^9}, {3.5813553027061157`*^9, 
  3.5813553560526657`*^9}, {3.5813558856366715`*^9, 3.581355910934904*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"z", ",", "ub"}], "]"}]], "Input",
 CellChangeTimes->{{3.581314663657333*^9, 3.5813146660324593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalZ]", "[", 
   RowBox[{"\[ScriptCapitalI]_", ",", "\[ScriptCapitalA]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "ii", ",", "a", ",", "\[Alpha]", ",", "i"}], "}"}], 
    ",", 
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"\[ScriptCapitalA]", "/", "4"}], "]"}]}], ";", 
     RowBox[{"ii", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{"\[ScriptCapitalA]", ",", "4", ",", "1"}], "]"}]}], ";", 
     RowBox[{"i", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"\[ScriptCapitalI]", "/", "4"}], "]"}]}], ";", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], "/", "2"}],
        "]"}]}], ";", 
     RowBox[{"a", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"\[ScriptCapitalI]", ",", "4", ",", "1"}], "]"}], ",", "2", 
        ",", "1"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i", ",", "\[Alpha]", ",", "A"}], "]"}], 
      RowBox[{"ub", "[", 
       RowBox[{"i", ",", "a", ",", "ii"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.580814998019556*^9, 3.5808150370839753`*^9}, {
  3.5808151185411067`*^9, 3.580815127541548*^9}, {3.580815254700783*^9, 
  3.58081529004626*^9}, {3.5808153201727347`*^9, 3.5808154445694585`*^9}, {
  3.5808174910120163`*^9, 3.58081767830484*^9}, {3.5808182617451754`*^9, 
  3.5808182695268097`*^9}, {3.6051609915211296`*^9, 3.605160993885695*^9}, {
  3.6051610320549603`*^9, 3.6051610342984467`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.5816731470939293`*^9, 3.581673148906497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "\[ScriptCapitalI]1_", ",", "\[ScriptCapitalI]2_", ",", 
    "\[ScriptCapitalI]3_", ",", "\[ScriptCapitalI]4_", ",", 
    "\[ScriptCapitalI]5_", ",", "\[ScriptCapitalI]6_", ",", 
    "\[ScriptCapitalI]7_", ",", "\[ScriptCapitalI]8_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "matrix", "}"}], ",", 
    RowBox[{
     RowBox[{"matrix", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[ScriptCapitalZ]", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "24"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "\[ScriptCapitalI]1", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]2", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]3", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]4", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]5", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]6", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]7", "}"}], ",", 
          RowBox[{"{", "\[ScriptCapitalI]8", "}"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "matrix", "]"}], "\[Equal]", 
        RowBox[{"Length", "[", 
         RowBox[{"Transpose", "[", "matrix", "]"}], "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
         "\[ScriptCapitalI]1", "+", "\[ScriptCapitalI]2", "+", 
          "\[ScriptCapitalI]3", "+", "\[ScriptCapitalI]4", "+", 
          "\[ScriptCapitalI]5", "+", "\[ScriptCapitalI]6", "+", 
          "\[ScriptCapitalI]7", "+", "\[ScriptCapitalI]8", " "}]], 
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
           "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4", ",", 
           "\[ScriptCapitalI]5", ",", "\[ScriptCapitalI]6", ",", 
           "\[ScriptCapitalI]7", ",", "\[ScriptCapitalI]8"}], "}"}], " ", 
         "]"}], 
        RowBox[{"Det", "[", "matrix", "]"}]}], ",", "0"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.580817692946186*^9, 3.5808177502458735`*^9}, {
   3.5808179090845656`*^9, 3.5808179132566547`*^9}, {3.58081943418435*^9, 
   3.5808194344968762`*^9}, {3.5813533567724934`*^9, 
   3.5813533573506484`*^9}, {3.581353390717268*^9, 3.5813533916704545`*^9}, {
   3.581354510258816*^9, 3.58135455233915*^9}, {3.581354590516942*^9, 
   3.5813546124243364`*^9}, 3.581356248369486*^9, {3.581356614442402*^9, 
   3.581356618755106*^9}, 3.581357002380195*^9, {3.581357160997608*^9, 
   3.5813571827643747`*^9}, {3.581357284847859*^9, 3.5813572898325024`*^9}, {
   3.5813585579355707`*^9, 3.5813586342364793`*^9}, 3.581358915747947*^9, 
   3.5813591241964054`*^9, {3.5814380653113227`*^9, 3.5814381696136723`*^9}, {
   3.581438359682816*^9, 3.5814383943252583`*^9}, {3.581673154141122*^9, 
   3.5816732007766733`*^9}, {3.581677961574273*^9, 3.581678046397843*^9}, {
   3.581678435763897*^9, 3.581678457651759*^9}, {3.581681333110779*^9, 
   3.581681362741366*^9}, 3.6052510175114255`*^9}],

Cell["Here we do the 6-point lightlike limit on the twistors", "Text",
 CellChangeTimes->{{3.5808194092612524`*^9, 3.5808194153084555`*^9}, {
  3.5808194514977255`*^9, 3.580819455857295*^9}, {3.580821307376835*^9, 
  3.580821334846936*^9}, {3.5813145660360765`*^9, 3.581314599334689*^9}, {
  3.5813590019712296`*^9, 3.5813590120655417`*^9}, {3.605258064510065*^9, 
  3.6052580839949627`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"z", ",", "ub"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"z", "[", 
   RowBox[{"i_", ",", "1", ",", "A_"}], "]"}], ":=", 
  RowBox[{"z", "[", 
   RowBox[{"i", ",", "A"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"i_", ",", "2", ",", "A_"}], "]"}], ":=", 
   RowBox[{"z", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "6", ",", "1"}], "]"}], ",", "A"}], 
    "]"}]}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Gauge", " ", "fix", " ", "4", " ", "twistors"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"1", ",", "_"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"2", ",", "_"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"3", ",", "_"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"4", ",", "_"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "=", "1"}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", "1"}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "=", "1"}], ";", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Gauge", " ", "fix", " ", "the", " ", 
      RowBox[{"u", "'"}], "s", " ", "as", " ", "u1"}], "\[Rule]", 
     "\[Infinity]"}], ",", " ", 
    RowBox[{"u2", "\[Rule]", "diagonal"}], ",", " ", 
    RowBox[{"u3", "\[Rule]", "1"}], ",", " ", 
    RowBox[{"u4", "\[Rule]", " ", "0"}], ",", " ", 
    RowBox[{"u5", "\[Rule]", " ", 
     RowBox[{
     "general", "  ", "to", " ", "make", " ", "simple", " ", "expected", " ", 
      "y", " ", "structure"}]}]}], " ", "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ub", "[", 
     RowBox[{"_", ",", "_", ",", "_"}], "]"}], "=", "0"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"3", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "1", ",", "1"}], "]"}], "=", "1"}], " ", ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"4", ",", "2", ",", "2"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "y"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", "yb"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"5", ",", "2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "1", ",", "2"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "2", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ub", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"6", ",", "2", ",", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5813590439890547`*^9, 3.581359047411109*^9}, 
   3.581410135989994*^9, {3.6051557617247887`*^9, 3.605155872881384*^9}, {
   3.605155905352869*^9, 3.605156003258054*^9}, {3.6051610522052984`*^9, 
   3.605161075352621*^9}, {3.6052511511689076`*^9, 3.605251187431902*^9}, {
   3.6052512196712413`*^9, 3.6052512347142115`*^9}, 3.605251275886456*^9, {
   3.6052513201777706`*^9, 3.6052513216357346`*^9}, {3.60525460443474*^9, 
   3.6052547238888083`*^9}, {3.6052580508810554`*^9, 3.605258056731929*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", 
    ",", "24"}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.581672906496381*^9, 3.5816729262824697`*^9}, {
  3.581672961337975*^9, 3.581672973145751*^9}, {3.581673559618217*^9, 
  3.58167358086499*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "yb"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"z", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.581673581820746*^9, 3.581676345817367*^9, 
  3.581678322751504*^9, 3.581678462677929*^9, 3.5816813736973658`*^9, 
  3.581685628570322*^9, 3.581702737470359*^9, 3.5829099291909895`*^9, 
  3.5829951574522247`*^9, 3.603431817790028*^9, 3.605117049139628*^9, 
  3.605156008937809*^9, 3.6051562568769317`*^9, 3.605156705067604*^9, 
  3.605159904684215*^9, 3.6051607960467415`*^9, 3.6051608663062506`*^9, 
  3.6052460490766635`*^9, 3.605251281224988*^9, 3.60525132431352*^9, 
  3.6052517323786197`*^9, 3.6052547455521374`*^9, 3.605258090744444*^9, 
  3.605428957166585*^9, 3.605509842524481*^9, 3.641359564211737*^9}]
}, Open  ]],

Cell["\<\
Most general NMHV invariant {\[ScriptCapitalI]1_,\[ScriptCapitalI]2_,\
\[ScriptCapitalI]3_,\[ScriptCapitalI]4_} describe the rho component of \
interest.\
\>", "Text",
 CellChangeTimes->{{3.58290996246502*^9, 3.582909998435543*^9}, {
  3.5829104025464478`*^9, 3.5829104255631495`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "nmhv6general", "]"}]], "Input",
 CellChangeTimes->{{3.6051560180238276`*^9, 3.6051560290041037`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmhv6general", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A_", ",", "B_", ",", "C_", ",", "D_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[ScriptCapitalI]1_", ",", "\[ScriptCapitalI]2_", ",", 
      "\[ScriptCapitalI]3_", ",", "\[ScriptCapitalI]4_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"nmhv6general", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
       "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "}"}]}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"i", ",", "\[Alpha]i", ",", "ai"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"j", ",", "\[Alpha]j", ",", "aj"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"k", ",", "\[Alpha]k", ",", "ak"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"l", ",", "\[Alpha]l", ",", "al"}], "]"}], ",", 
        "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
        "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"i", ",", "\[Alpha]i", ",", "A"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"j", ",", "\[Alpha]j", ",", "B"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"k", ",", "\[Alpha]k", ",", "C"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"l", ",", "\[Alpha]l", ",", "D"}], "]"}], " ", 
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ub", "[", 
            RowBox[{"i", ",", "ai", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"j", ",", "aj", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"k", ",", "ak", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"l", ",", "al", ",", "I"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]k", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]l", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ai", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aj", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ak", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"al", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.582910003654516*^9, 3.5829100808114915`*^9}, {
   3.582910311060418*^9, 3.5829103266365166`*^9}, {3.58291036366955*^9, 
   3.5829103861550364`*^9}, {3.5829104389075603`*^9, 
   3.5829104968322153`*^9}, {3.582910575609441*^9, 3.5829107257142067`*^9}, {
   3.582912952523097*^9, 3.582912955240241*^9}, {3.603431956701724*^9, 
   3.603431957488078*^9}, 3.6034320377479153`*^9, {3.6051556639250517`*^9, 
   3.6051556855143433`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "rr", "]"}]], "Input",
 CellChangeTimes->{{3.605251341786085*^9, 3.6052513435012197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rr", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]i_", ",", "\[Alpha]j_", ",", "\[Alpha]k_", ",", "\[Alpha]l_"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[ScriptCapitalI]1_", ",", "\[ScriptCapitalI]2_", ",", 
      "\[ScriptCapitalI]3_", ",", "\[ScriptCapitalI]4_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rr", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]i", ",", "\[Alpha]j", ",", "\[Alpha]k", ",", "\[Alpha]l"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
       "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "}"}]}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"i", ",", "\[Alpha]i", ",", "ai"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"j", ",", "\[Alpha]j", ",", "aj"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"k", ",", "\[Alpha]k", ",", "ak"}], "]"}], ",", 
        RowBox[{"multito\[ScriptCapitalI]", "[", 
         RowBox[{"l", ",", "\[Alpha]l", ",", "al"}], "]"}], ",", 
        "\[ScriptCapitalI]1", ",", "\[ScriptCapitalI]2", ",", 
        "\[ScriptCapitalI]3", ",", "\[ScriptCapitalI]4"}], "]"}], " ", 
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ub", "[", 
            RowBox[{"i", ",", "ai", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"j", ",", "aj", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"k", ",", "ak", ",", "I"}], "]"}], ",", 
           RowBox[{"ub", "[", 
            RowBox[{"l", ",", "al", ",", "I"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"I", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ai", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aj", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ak", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"al", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.582910003654516*^9, 3.5829100808114915`*^9}, {
   3.582910311060418*^9, 3.5829103266365166`*^9}, {3.58291036366955*^9, 
   3.5829103861550364`*^9}, {3.5829104389075603`*^9, 
   3.5829104968322153`*^9}, {3.582910575609441*^9, 3.5829107257142067`*^9}, {
   3.582912952523097*^9, 3.582912955240241*^9}, {3.603431956701724*^9, 
   3.603431957488078*^9}, 3.6034320377479153`*^9, {3.6051556639250517`*^9, 
   3.6051556855143433`*^9}, {3.6051612875230646`*^9, 
   3.6051613715726995`*^9}, {3.605161459583971*^9, 3.6051614597180448`*^9}, 
   3.605251834397149*^9, 3.605251887471281*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
   "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", "23", 
    ",", "24"}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.581672906496381*^9, 3.5816729262824697`*^9}, {
  3.581672961337975*^9, 3.581672973145751*^9}, {3.581673559618217*^9, 
  3.58167358086499*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "yb"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"z", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.605251786808649*^9, 3.60525183865897*^9, {3.6052518784733276`*^9, 
   3.605251889008298*^9}, 3.6052547458573513`*^9, 3.6052580997854147`*^9, 
   3.60542895731353*^9, 3.605509842691256*^9, 3.6413595671376657`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"xx", ",", "xxt", ",", "br"}], "]"}]], "Input",
 CellChangeTimes->{{3.583233510995921*^9, 3.5832335334718213`*^9}, {
  3.6052513587332945`*^9, 3.605251364269968*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "1", ",", "A"}], "]"}], 
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "2", ",", "B"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "2", ",", "A"}], "]"}], 
     RowBox[{"z", "[", 
      RowBox[{"i", ",", "1", ",", "B"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xxt", "[", 
   RowBox[{"i_", ",", "A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xxt", "[", 
    RowBox[{"i", ",", "A", ",", "B"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}], "]"}], 
       RowBox[{"xx", "[", 
        RowBox[{"i", ",", "C", ",", "D"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"C", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"D", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.583221234891693*^9, 3.583221290816247*^9}, {
   3.583227196544734*^9, 3.5832272026388173`*^9}, {3.583227333146076*^9, 
   3.5832273717729836`*^9}, {3.5832331540421286`*^9, 3.583233170034737*^9}, 
   3.5832344539572372`*^9, 3.583234520306811*^9, {3.605426705652648*^9, 
   3.605426726012361*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xx", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"xx", "[", 
        RowBox[{"i", ",", "A", ",", "B"}], "]"}], 
       RowBox[{"xxt", "[", 
        RowBox[{"j", ",", "A", ",", "B"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.605118719370633*^9, 3.605118726614416*^9}, {
  3.6051188643716145`*^9, 3.605118910920415*^9}, {3.6051189771042233`*^9, 
  3.605118977772679*^9}, {3.605158091364002*^9, 3.6051580988249288`*^9}, {
  3.6054267229711027`*^9, 3.605426723137985*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"br", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"br", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i", ",", "\[Alpha]", ",", "aa"}], "]"}], 
      RowBox[{"xxt", "[", 
       RowBox[{"j", ",", "aa", ",", "bb"}], "]"}], 
      RowBox[{"z", "[", 
       RowBox[{"k", ",", "\[Beta]", ",", "bb"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6051618940095296`*^9, 3.6051619595939293`*^9}, 
   3.605243017598646*^9, {3.60524590719174*^9, 3.6052459879642143`*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.605246096849277*^9, 3.6052461709343166`*^9}, {
  3.605246218243633*^9, 3.6052462263359885`*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"xx", "[", 
       RowBox[{"i", ",", "aa", ",", "bb"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"aa", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6052462749411745`*^9, 3.605246309620119*^9}}],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"xx", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}], ";", 
    RowBox[{"PrintTemporary", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6052462749411745`*^9, 3.60524636381499*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rr", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6052469367902613`*^9, 3.60524696315071*^9}, {
  3.6052514970948772`*^9, 3.6052515032199345`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6052469641503725`*^9, 3.60525139577081*^9, 
  3.6052515060568094`*^9, 3.605251985805374*^9, 3.605254767667776*^9, 
  3.6052581396738253`*^9, 3.6054289652353373`*^9, 3.605509856834483*^9, 
  3.6413596037549477`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"permrule", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "j"}], "]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "}"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"6", "!"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.605119259554187*^9, 3.6051192838472795`*^9}, {
  3.6051193445484595`*^9, 3.6051193548983107`*^9}, {3.6051195174689093`*^9, 
  3.6051196321718383`*^9}, {3.6051197821691227`*^9, 3.605119812986523*^9}, {
  3.6051200614499884`*^9, 3.6051200619873447`*^9}, {3.605120715585994*^9, 
  3.605120715912198*^9}, {3.6051568066758623`*^9, 3.605156814456011*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa1", "=", "0"}], ";", 
  RowBox[{"aa2", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "1", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"aa1", "=", 
     RowBox[{"aa1", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"aa2", "=", 
     RowBox[{"aa2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "4"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.605251629142284*^9, 3.605251653735563*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb2", "=", "0"}], ";", 
  RowBox[{"bb3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"iii", "=", 
     RowBox[{"permrule", "[", 
      RowBox[{"[", "count", "]"}], "]"}]}], ";", 
    RowBox[{"tmp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "6"}], "}"}], "/.", 
            "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "22", ",", "23", ",", "24"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "3", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "}"}]}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "2", ",", "6"}], "}"}], "/.", "iii"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";", 
    RowBox[{"bb2", "=", 
     RowBox[{"bb2", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"bb3", "=", 
     RowBox[{"bb3", "+", 
      RowBox[{"Expand", "[", 
       RowBox[{"tmp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "5"}], "}"}], "/.", "iii"}], "]"}], 
          RowBox[{"xx", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], "/.", "iii"}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";", 
    RowBox[{"PrintTemporary", "[", "count", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"count", ",", "1", ",", 
     RowBox[{"6", "!"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.605156953559085*^9, 3.6051569548279257`*^9}, {
   3.6051570448535213`*^9, 3.60515707612823*^9}, {3.605157109431264*^9, 
   3.605157180769486*^9}, 3.6051572144828014`*^9, {3.6051579432947884`*^9, 
   3.605158008372054*^9}, {3.6051599383622875`*^9, 3.605160016716153*^9}, {
   3.60516006583967*^9, 3.605160131698265*^9}, {3.6051603553360186`*^9, 
   3.605160360575486*^9}, {3.605160497992447*^9, 3.605160505901684*^9}, {
   3.6051613854198647`*^9, 3.605161448437578*^9}, {3.605161588290152*^9, 
   3.605161628662876*^9}, {3.6051616614906054`*^9, 3.6051617287341185`*^9}, {
   3.6051617686965675`*^9, 3.6051618268270464`*^9}, 3.6051618621344175`*^9, {
   3.6051621631676817`*^9, 3.605162164768742*^9}, {3.605247677062272*^9, 
   3.6052477353918858`*^9}, {3.6052477829723773`*^9, 
   3.6052477845914497`*^9}, {3.605248888136923*^9, 3.6052489428931713`*^9}, {
   3.6052489806141376`*^9, 3.605249055456678*^9}, {3.605249835432982*^9, 
   3.605249847323843*^9}, {3.6052507361101685`*^9, 3.6052507392042046`*^9}, {
   3.6052507766720057`*^9, 3.605250874148529*^9}, {3.6052516752868295`*^9, 
   3.60525169879539*^9}}],

Cell["\<\
This is the (rho_6^4 component of the) correlator in the 6-point lightlike \
limit:\
\>", "Text",
 CellChangeTimes->{{3.605349118428553*^9, 3.605349166874608*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"aa2", "-", 
   RowBox[{"2", "aa1"}], "-", 
   RowBox[{"8", "bb2"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.6052576937186284`*^9, 3.605257697383054*^9}, {
  3.6052577508164215`*^9, 3.6052577515068903`*^9}}],

Cell[BoxData[
 RowBox[{"960", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "yb"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"y", "[", 
       RowBox[{"5", ",", "1", ",", "2"}], "]"}]}], " ", 
     RowBox[{"y", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "[", 
      RowBox[{"5", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"y", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"z", "[", 
   RowBox[{"5", ",", "1"}], "]"}], " ", 
  RowBox[{"z", "[", 
   RowBox[{"5", ",", "3"}], "]"}], " ", 
  RowBox[{"z", "[", 
   RowBox[{"6", ",", "2"}], "]"}], " ", 
  RowBox[{"z", "[", 
   RowBox[{"6", ",", "4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "2"}], "]"}]}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"5", ",", "4"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "1"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"5", ",", "1"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "2"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "4"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.60525769843375*^9, 3.605257752218364*^9, 
  3.6052592649416723`*^9, 3.60542921748145*^9, 3.605510221690837*^9, 
  3.641361477003129*^9}]
}, Open  ]],

Cell["\<\
We now want to comapre withthe known answer. Define twistor brackets, \
u1,u2,u3 and \[CapitalDelta] to plug into F13 anF14 of  \
http://arxiv.org/pdf/1103.4353.pdf which gives the rho_6^4 compnent  of the 6 \
point amplitude.\
\>", "Text",
 CellChangeTimes->{{3.6052839191791754`*^9, 3.605283997349928*^9}, {
  3.6053491438213596`*^9, 3.605349173143756*^9}, {3.6411514794576283`*^9, 
  3.641151485419597*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "tb", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tb", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "}"}], "]"}], ":=", 
  RowBox[{"Det", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"i", ",", "aa"}], "]"}], ",", 
       RowBox[{"z", "[", 
        RowBox[{"j", ",", "aa"}], "]"}], ",", 
       RowBox[{"z", "[", 
        RowBox[{"k", ",", "aa"}], "]"}], ",", 
       RowBox[{"z", "[", 
        RowBox[{"l", ",", "aa"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"aa", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6052595359590654`*^9, 3.605259538713889*^9}, {
  3.6052625405689282`*^9, 3.605262603239399*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], 
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "]"}]}], 
    RowBox[{
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1", ",", "3", ",", "4"}], "}"}], "]"}], 
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}], "]"}]}]]}], ";", 
  RowBox[{"u2", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "}"}], "]"}]}], 
    RowBox[{
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], "]"}], 
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "}"}], "]"}]}]]}], ";", 
  RowBox[{"u3", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], 
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "}"}], "]"}]}], 
    RowBox[{
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}], "]"}], 
     RowBox[{"tb", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "1", ",", "2"}], "}"}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sd", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u1", "-", "u2", "-", "u3"}], ")"}], "^", "2"}], "-", 
    RowBox[{"4", "u1", " ", "u2", " ", "u3"}]}], "//", "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.6052705118556557`*^9, 3.6052706571638317`*^9}, {
  3.6052822269360323`*^9, 3.605282227877657*^9}, {3.605282614157347*^9, 
  3.605282684390827*^9}, {3.6052835327663927`*^9, 3.6052835667218714`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"5", ",", "2"}], "]"}]}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "4"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "1"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "1"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "4"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "2"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "2"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "3"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "1"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "4"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "1"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "2"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "3"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "4"}], "]"}]}]}], ")"}], "2"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "3"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"z", "[", 
         RowBox[{"5", ",", "4"}], "]"}]}], " ", 
       RowBox[{"z", "[", 
        RowBox[{"6", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"5", ",", "1"}], "]"}], " ", 
       RowBox[{"z", "[", 
        RowBox[{"6", ",", "4"}], "]"}]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.605283567466365*^9, 3.6052836036823363`*^9, 
  3.6054292175301037`*^9, 3.605510221790099*^9, 3.6413614771602335`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]", "=", 
  RowBox[{
   RowBox[{"sd", "/.", 
    RowBox[{
     RowBox[{"Power", "[", 
      RowBox[{"x_", ",", "2"}], "]"}], "\[Rule]", "x"}]}], "/.", 
   RowBox[{
    RowBox[{"Power", "[", 
     RowBox[{"x_", ",", 
      RowBox[{"-", "2"}]}], "]"}], "\[Rule]", 
    RowBox[{"1", "/", "x"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6052835773649344`*^9, 3.6052836832320023`*^9}, {
  3.60528375843577*^9, 3.6052837638723803`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"z", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "4"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "3"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "1"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "4"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "2"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "3"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "2"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "3"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "1"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "4"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "1"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"5", ",", "2"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "3"}], "]"}], " ", 
    RowBox[{"z", "[", 
     RowBox[{"6", ",", "4"}], "]"}]}]}], 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"5", ",", "3"}], "]"}], " ", 
   RowBox[{"z", "[", 
    RowBox[{"6", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"5", ",", "4"}], "]"}]}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "1"}], "]"}], " ", 
      RowBox[{"z", "[", 
       RowBox[{"6", ",", "4"}], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.6052836836002374`*^9, 3.6052837661668997`*^9, 
  3.605429217558166*^9, 3.605510221824554*^9, 3.6413614771932545`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sixpointrho6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}], "]"}], 
    RowBox[{"tb", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "}"}], "]"}], 
    FractionBox[
     RowBox[{
      RowBox[{"tb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], 
      RowBox[{"tb", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "}"}], "]"}]}], 
     RowBox[{
      RowBox[{"tb", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], "]"}], 
      RowBox[{"tb", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}], "]"}], 
      RowBox[{"tb", "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4", ",", "5"}], "}"}], "]"}]}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
      "1", "+", " ", "u3", "+", " ", "u1", "-", "u2", "+", 
       "\[CapitalDelta]"}], ")"}], 
     RowBox[{"2", "u3"}]]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.6052703581078854`*^9, 3.6052703729957294`*^9}, {
  3.605270460731806*^9, 3.6052705092078953`*^9}, {3.605270662477357*^9, 
  3.6052706632118316`*^9}, {3.6052821336702843`*^9, 3.6052821675146875`*^9}, {
  3.6052826962716923`*^9, 3.6052827010428543`*^9}, {3.6052827403258533`*^9, 
  3.6052827427814865`*^9}, {3.605282805021677*^9, 3.6052828284962225`*^9}, {
  3.6052828821357183`*^9, 3.6052829167366247`*^9}, {3.6052831511557913`*^9, 
  3.60528315299402*^9}, {3.6052832359098964`*^9, 3.6052833087120953`*^9}, {
  3.6052833405471587`*^9, 3.6052834019658146`*^9}, {3.6052835183348427`*^9, 
  3.6052835205483074`*^9}, {3.605283702547777*^9, 3.6052837032872667`*^9}, {
  3.6052837729934096`*^9, 3.6052837886948013`*^9}, {3.605283844075469*^9, 
  3.6052838950472107`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "[", 
   RowBox[{"5", ",", "1"}], "]"}], " ", 
  RowBox[{"z", "[", 
   RowBox[{"5", ",", "3"}], "]"}], " ", 
  RowBox[{"z", "[", 
   RowBox[{"6", ",", "2"}], "]"}], " ", 
  RowBox[{"z", "[", 
   RowBox[{"6", ",", "4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"z", "[", 
       RowBox[{"5", ",", "2"}], "]"}]}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"5", ",", "4"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "1"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"5", ",", "1"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "2"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"6", ",", "4"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.605269579894749*^9, 3.6052696118609123`*^9, {3.6052696781487885`*^9, 
   3.605269702764092*^9}, {3.6052697576394033`*^9, 3.605269941907389*^9}, {
   3.605270214339711*^9, 3.605270222371026*^9}, {3.6052702649472103`*^9, 
   3.605270311743186*^9}, 3.6052703750320826`*^9, {3.6052706590871134`*^9, 
   3.605270663837246*^9}, {3.6052821371325808`*^9, 3.605282168292215*^9}, 
   3.605282246372888*^9, {3.605282685993888*^9, 3.6052827014010878`*^9}, 
   3.605282743425912*^9, {3.605282805613078*^9, 3.605282829392818*^9}, {
   3.6052828838548684`*^9, 3.605282917346037*^9}, 3.605283153564386*^9, {
   3.6052833741444073`*^9, 3.6052834028794155`*^9}, {3.6052836949807806`*^9, 
   3.6052837040928106`*^9}, {3.6052837795207386`*^9, 3.605283789443305*^9}, 
   3.6052839017596536`*^9, 3.6054292175973167`*^9, 3.6055102218566647`*^9, 
   3.6413614772873173`*^9}]
}, Open  ]],

Cell["We see a precise match!", "Text",
 CellChangeTimes->{{3.6052840104145775`*^9, 3.605284014871526*^9}}]
}, Closed]]
},
WindowSize->{1256, 741},
WindowMargins->{{-6, Automatic}, {Automatic, -8}},
ShowSelection->True,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 423, 5, 80, "Section"],
Cell[CellGroupData[{
Cell[1027, 31, 107, 1, 44, "Subsection"],
Cell[1137, 34, 189, 2, 30, "Text"],
Cell[1329, 38, 2046, 56, 99, "Input"],
Cell[3378, 96, 226, 4, 32, "Input"],
Cell[3607, 102, 137, 1, 31, "Text"],
Cell[3747, 105, 1688, 41, 55, "Input"],
Cell[5438, 148, 126, 2, 32, "Input"],
Cell[5567, 152, 113, 1, 30, "Text"],
Cell[5683, 155, 3373, 71, 106, "Input"],
Cell[9059, 228, 249, 6, 50, "Text"],
Cell[9311, 236, 672, 10, 51, "Text"],
Cell[9986, 248, 7045, 221, 407, "Input"],
Cell[17034, 471, 125, 2, 32, "Input"],
Cell[17162, 475, 349, 6, 32, "Text"],
Cell[17514, 483, 3030, 72, 99, "Input"],
Cell[20547, 557, 242, 5, 32, "Input"],
Cell[20792, 564, 325, 6, 51, "Text"],
Cell[21120, 572, 1564, 43, 55, "Input"],
Cell[22687, 617, 985, 27, 32, "Input"],
Cell[23675, 646, 1619, 43, 55, "Input"],
Cell[25297, 691, 1057, 28, 32, "Input"],
Cell[26357, 721, 1032, 29, 32, "Input"],
Cell[27392, 752, 939, 26, 32, "Input"],
Cell[28334, 780, 941, 28, 55, "Input"],
Cell[29278, 810, 1174, 29, 32, "Input"],
Cell[30455, 841, 317, 5, 31, "Text"],
Cell[30775, 848, 3850, 97, 121, "Input"],
Cell[34628, 947, 3957, 99, 121, "Input"],
Cell[38588, 1048, 126, 1, 30, "Text"],
Cell[38717, 1051, 379, 9, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39133, 1065, 206, 3, 44, "Subsection"],
Cell[39342, 1070, 223, 4, 30, "Text"],
Cell[39568, 1076, 1174, 29, 32, "Input"],
Cell[40745, 1107, 4057, 100, 121, "Input"],
Cell[44805, 1209, 3600, 84, 121, "Input"],
Cell[48408, 1295, 4232, 102, 121, "Input"],
Cell[52643, 1399, 3605, 85, 121, "Input"],
Cell[56251, 1486, 3605, 85, 121, "Input"],
Cell[CellGroupData[{
Cell[59881, 1575, 132, 2, 32, "Input"],
Cell[60016, 1579, 145, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60198, 1586, 181, 4, 32, "Input"],
Cell[60382, 1592, 168, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60587, 1599, 177, 4, 32, "Input"],
Cell[60767, 1605, 143, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60947, 1612, 181, 4, 32, "Input"],
Cell[61131, 1618, 145, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61313, 1625, 164, 3, 32, "Input"],
Cell[61480, 1630, 143, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61660, 1637, 179, 4, 32, "Input"],
Cell[61842, 1643, 143, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62022, 1650, 167, 4, 32, "Input"],
Cell[62192, 1656, 170, 2, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62411, 1664, 144, 1, 44, "Subsection"],
Cell[62558, 1667, 341, 6, 51, "Text"],
Cell[62902, 1675, 576, 14, 32, "Input"],
Cell[63481, 1691, 258, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[63764, 1700, 2022, 54, 62, "Input"],
Cell[65789, 1756, 553, 18, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66379, 1779, 236, 5, 32, "Input"],
Cell[66618, 1786, 340, 10, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66995, 1801, 631, 15, 32, "Input"],
Cell[67629, 1818, 173, 3, 32, "Output"]
}, Open  ]],
Cell[67817, 1824, 294, 5, 30, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68160, 1835, 673, 11, 116, "Section"],
Cell[68836, 1848, 189, 2, 30, "Text"],
Cell[69028, 1852, 2046, 56, 92, "Input"],
Cell[71077, 1910, 226, 4, 31, "Input"],
Cell[71306, 1916, 137, 1, 30, "Text"],
Cell[71446, 1919, 1688, 41, 132, "Input"],
Cell[73137, 1962, 126, 2, 31, "Input"],
Cell[73266, 1966, 113, 1, 30, "Text"],
Cell[73382, 1969, 3373, 71, 76, "Input"],
Cell[76758, 2042, 249, 6, 49, "Text"],
Cell[77010, 2050, 672, 10, 49, "Text"],
Cell[77685, 2062, 7045, 221, 552, "Input"],
Cell[84733, 2285, 125, 2, 31, "Input"],
Cell[84861, 2289, 349, 6, 30, "Text"],
Cell[85213, 2297, 3030, 72, 92, "Input"],
Cell[88246, 2371, 242, 5, 31, "Input"],
Cell[88491, 2378, 325, 6, 49, "Text"],
Cell[88819, 2386, 1564, 43, 52, "Input"],
Cell[90386, 2431, 985, 27, 31, "Input"],
Cell[91374, 2460, 1619, 43, 52, "Input"],
Cell[92996, 2505, 1057, 28, 31, "Input"],
Cell[94056, 2535, 1032, 29, 31, "Input"],
Cell[95091, 2566, 939, 26, 31, "Input"],
Cell[96033, 2594, 941, 28, 52, "Input"],
Cell[96977, 2624, 1174, 29, 31, "Input"],
Cell[CellGroupData[{
Cell[98176, 2657, 513, 9, 92, "Input"],
Cell[98692, 2668, 123, 2, 31, "Output"],
Cell[98818, 2672, 123, 2, 31, "Output"],
Cell[98944, 2676, 123, 2, 31, "Output"],
Cell[99070, 2680, 125, 2, 31, "Output"]
}, Open  ]],
Cell[99210, 2685, 388, 7, 30, "Text"],
Cell[99601, 2694, 3876, 98, 152, "Input"],
Cell[103480, 2794, 3981, 99, 152, "Input"],
Cell[107464, 2895, 126, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[107615, 2900, 335, 8, 31, "Input"],
Cell[107953, 2910, 11346, 280, 171, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119336, 3195, 209, 3, 39, "Subsubsection"],
Cell[119548, 3200, 223, 4, 30, "Text"],
Cell[119774, 3206, 1174, 29, 31, "Input"],
Cell[120951, 3237, 4081, 100, 152, "Input"],
Cell[125035, 3339, 3628, 85, 132, "Input"],
Cell[128666, 3426, 4254, 102, 152, "Input"],
Cell[132923, 3530, 3629, 85, 132, "Input"],
Cell[136555, 3617, 3629, 85, 132, "Input"],
Cell[CellGroupData[{
Cell[140209, 3706, 132, 2, 31, "Input"],
Cell[140344, 3710, 119, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140500, 3717, 181, 4, 31, "Input"],
Cell[140684, 3723, 146, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140867, 3730, 177, 4, 31, "Input"],
Cell[141047, 3736, 121, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141205, 3743, 181, 4, 31, "Input"],
Cell[141389, 3749, 118, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141544, 3756, 164, 3, 31, "Input"],
Cell[141711, 3761, 117, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141865, 3768, 179, 4, 31, "Input"],
Cell[142047, 3774, 117, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142201, 3781, 167, 4, 31, "Input"],
Cell[142371, 3787, 148, 2, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[142580, 3796, 574, 9, 120, "Section"],
Cell[143157, 3807, 2046, 56, 92, "Input"],
Cell[145206, 3865, 150, 3, 31, "Input"],
Cell[145359, 3870, 1688, 41, 132, "Input"],
Cell[147050, 3913, 126, 2, 31, "Input"],
Cell[147179, 3917, 3373, 71, 76, "Input"],
Cell[150555, 3990, 392, 5, 30, "Text"],
Cell[150950, 3997, 5757, 172, 552, "Input"],
Cell[CellGroupData[{
Cell[156732, 4173, 349, 8, 31, "Input"],
Cell[157084, 4183, 906, 19, 31, "Output"]
}, Open  ]],
Cell[158005, 4205, 295, 6, 30, "Text"],
Cell[158303, 4213, 139, 2, 31, "Input"],
Cell[158445, 4217, 3534, 83, 112, "Input"],
Cell[161982, 4302, 127, 2, 31, "Input"],
Cell[162112, 4306, 3078, 73, 92, "Input"],
Cell[CellGroupData[{
Cell[165215, 4383, 349, 8, 31, "Input"],
Cell[165567, 4393, 510, 14, 31, "Output"]
}, Open  ]],
Cell[166092, 4410, 214, 4, 31, "Input"],
Cell[166309, 4416, 1565, 43, 52, "Input"],
Cell[167877, 4461, 912, 25, 31, "Input"],
Cell[168792, 4488, 1032, 29, 31, "Input"],
Cell[169827, 4519, 939, 26, 31, "Input"],
Cell[170769, 4547, 669, 19, 31, "Input"],
Cell[171441, 4568, 477, 14, 31, "Input"],
Cell[CellGroupData[{
Cell[171943, 4586, 419, 10, 31, "Input"],
Cell[172365, 4598, 264, 4, 31, "Output"]
}, Open  ]],
Cell[172644, 4605, 1174, 29, 31, "Input"],
Cell[173821, 4636, 3850, 97, 152, "Input"],
Cell[177674, 4735, 3957, 99, 152, "Input"],
Cell[181634, 4836, 173, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[181832, 4844, 253, 6, 31, "Input"],
Cell[182088, 4852, 1639, 52, 52, "Output"]
}, Open  ]],
Cell[183742, 4907, 420, 8, 49, "Text"],
Cell[184165, 4917, 59, 1, 31, "Input"],
Cell[184227, 4920, 748, 21, 31, "Input"],
Cell[CellGroupData[{
Cell[185000, 4945, 2079, 60, 70, "Input"],
Cell[187082, 5007, 2046, 64, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189165, 5076, 465, 13, 31, "Input"],
Cell[189633, 5091, 1830, 59, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191500, 5155, 2666, 65, 89, "Input"],
Cell[194169, 5222, 1787, 43, 64, "Output"]
}, Open  ]],
Cell[195971, 5268, 107, 1, 30, "Text"]
}, Closed]]
}
]
*)

(* End of internal cache information *)

